Fuss-Schr\"oder Paths and Rooted Plane Forests

We describe a bijection between $(k,k)$-Fuss-Schr\"oder paths of type $\lambda$ and certain rooted plane forests with $n(k+1)+2$ vertices. This yields a recursion which allows us to analytically enumerate the number of large $(k,r)$-Fuss-Schr\"oder paths of type $\lambda$, solving an open question posed by An, Jung, and Kim. Furthermore, we generalize the concept of $(k,r)$-Fuss-Schr\"oder paths to $(k,S)$-Fuss-Schr\"oder paths, in which $r$ can take any value in a given set $S$, and enumerate these paths as well.

==> anc/preamble.sty <==
\usepackage[english]{babel}
\usepackage[margin=1.5in]{geometry}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{amsthm}
\usepackage{graphicx}
\usepackage[colorlinks=true, allcolors=blue]{hyperref}
\usepackage{amsaddr}
\usepackage{hyperref}
%\setlength{\parskip}{1em}
\usepackage[disable]{todonotes}
\usepackage{tikz}
\usepackage[inline]{asymptote}
\usepackage{subcaption}

\newtheorem{thm}{Theorem}[section]
\newtheorem{prop}{Proposition}[section]
\newtheorem{lemma}{Lemma}[section]
\newtheorem{cor}{Corollary}[section]
\newtheorem{conj}{Conjecture}[section]
\newtheorem{fact}{Fact}[section]
	
\theoremstyle{definition}
\newtheorem{defn}{Definition}[section]
\newtheorem{q}{Question}[section]
\newtheorem{exmp}{Example}[section]

\theoremstyle{remark}
\newtheorem{rem}{Remark}[section]

\newcommand{\Z}{\mathbb{Z}}
\newcommand{\R}{\mathbb{R}}
\newcommand{\C}{\mathbb{C}}
\newcommand{\Sch}{Schr\"oder }
\newcommand{\fs}{Fuss-Schr\"oder }
\newcommand{\krfs}{$(k,r)$-Fuss-Schr\"oder }
\newcommand{\kkfs}{$(k,k)$-Fuss-Schr\"oder }
\newcommand{\nk}{$(n,k)$-valid }
\newcommand{\nks}{$(n,k,S)$-valid }
\newcommand{\T}{\mathbf{t}}
\DeclareMathOperator{\Img}{Im}
\DeclareMathOperator{\pre}{\mathtt{pre-order}}


\newcommand{\sgn}{\text{sign}}





